Temporal Unknown Incremental Clustering (TUIC) Model for Analysis of Traffic Surveillance Videos

Optimized scene representation is an important characteristic of a framework for detecting abnormalities on live videos. One of the challenges for detecting abnormalities in live videos is real-time detection of objects in a non-parametric way. Another challenge is to efficiently represent the state of objects temporally across frames. In this paper, a Gibbs sampling based heuristic model referred to as Temporal Unknown Incremental Clustering (TUIC) has been proposed to cluster pixels with motion. Pixel motion is first detected using optical flow and a Bayesian algorithm has been applied to associate pixels belonging to similar cluster in subsequent frames. The algorithm is fast and produces accurate results in $\Theta(kn)$ time, where $k$ is the number of clusters and $n$ the number of pixels. Our experimental validation with publicly available datasets reveals that the proposed framework has good potential to open-up new opportunities for real-time traffic analysis.

==> images/03_DistanceFunctions/UD/config.h <==
#ifndef MOTIF_CONFIG_H
#define MOTIF_CONFIG_H

typedef struct _MotifConfig
{
   unsigned int plsaNumIter;
   unsigned int noTopics;
   unsigned int maxMotLen;
   unsigned int emThreshold;
   unsigned int maxGibbsSamlpleIter;
   float slowMotionThreshold;
   float alpha;
   float gamma;
   float z;
   float eta_w;
   float delta;
}MotifConfig;
extern MotifConfig gMotifConfigData;

//Start: Configuration Parameters
#define SLOW_MOTION_THRESHOLD (gMotifConfigData.slowMotionThreshold) //0.3
#define NO_OF_PLSA_EM_ITERATION (gMotifConfigData.plsaNumIter) //100
#define NO_OF_TOPICS (gMotifConfigData.noTopics)// 20
#define MAX_MOTIF_LENGTH (gMotifConfigData.maxMotLen)//12
//End

//Start:PLSA config
#define EM_THRESHOLD (gMotifConfigData.emThreshold)//2000
//end:PLSA config


// Parameters to be used during Gibbs Sampling
#define ALPHA_OCC (gMotifConfigData.alpha)//0.06//.01 for Occurrence
#define GAMMA_MOTIF (gMotifConfigData.gamma)//0.01 //5.0 For Motif

#define Z (gMotifConfigData.z)//0.66
//LAMDA = -ln(1 - Z)/L
#define LAMDA (-log(1 - Z)/MAX_MOTIF_LENGTH)//0.09//
#define ETA_W (gMotifConfigData.eta_w)//50
#define MAX_GIBBS_SAMPLING_ITR (gMotifConfigData.maxGibbsSamlpleIter)//100

#define DELTA (gMotifConfigData.delta)//100


//end of Parameters to be used in Gibbs Sampling

#define OVERLAP 0

#define CONFIGRD_FPS 15

#define CONFIGRD_NO_OF_SEG 50

#define DISP_PIX_COUNT 0

#define INVALID_IDX 0xFFFFFFFF

#define USE_MOG2 0

#define GIBBS_SAMPLING_NO 1

#define LATE_DISPLAY 1

#define LIFELESS_LABELS_DURATION 0


#define RANDOM_SAMPLING 1

#define WITH_BG_ORDER 1

#define BG_LAST_SAMPLING 1

#define BG_FIRST_SAMPLING 0


#define SPIRAL_SAMPLING 0
#define SPIRAL_OUT_SAMPLING 0


#define SET_INIT_CLUSTER 0

#define CLUSTER_JUMP_DIST 10

#define DISP_CLUSTERING_PROCESS 0

#define THRESHOLD_FACTOR 0.4//0.5//virat1

#define MAX_DIR 10

#define MAX_MAG 11

#define MAX_NUM_CLUSTERS 1000

#define SIGMA_HARDCODE 0

// Only one of these should be enabled
#define UD 1
#define UD_SQUARE 0
#define UD_CUBE 0
#define UD_GAUSSIAN 0
#define MD 0
#define MD_SQUARE 0
#define MD_GAUSSIAN 0
#define MD_MOGSID 0
#define UD_MOGSID 0


#define SIGMA 0

#define NO_BASE_FEAT 2
#define NO_OF_FEATURES 2

#define TOT_FEATURES (NO_BASE_FEAT + NO_OF_FEATURES)


#define WITH_OPTFLOW 1
#define WITH_MAG 0
#define WITH_DIR 1


//#define DELTA_EXPONENT (-(4 - log(1))) //MD

//#define DELTA_EXPONENT (-(4*4 - log(1200))) //MD square

#define DELTA_EXPONENT (-(43 - log(1400))) //UD-virat_02 50-1350

//#define DELTA_EXPONENT (-(43*43 - log(1400))) //UD Square

//#define DELTA_EXPONENT (-(43*43*43 - log(1400))) //UD cube



//#define DELTA_EXPONENT (-(35)) //UD-virat_02 50-1350

//#define DELTA_EXPONENT (-(25))//VIRAT-PED



#define ALPHA (exp(DELTA_EXPONENT))

//#define DELTA_EXPONENT (-(47*47 - log(1200))) //UD Square

#define BETA (47) //MOGSID square


//#define DELTA_EXPONENT (-1000)

#define MIN_PROB_EXP (-DBL_MAX)

#define DBG_PRINT 1

#define NO_OF_SKIP_FRAMES 1

#define LABEL_TO_TRACE 0


#define LABEL_TO_TRACE_1 3
#define LABEL_TO_TRACE_2 28
#define LABEL_TO_TRACE_3 134
#define LABEL_TO_TRACE_4 166
#define LABEL_TO_TRACE_5 183
#define LABEL_TO_TRACE_6 218
#define LABEL_TO_TRACE_7 255
#define LABEL_TO_TRACE_8 284
#define LABEL_TO_TRACE_9 299
#define LABEL_TO_TRACE_10 444
#define LABEL_TO_TRACE_11 499










#define REUSE_CLUSTERS 0

#define PAUSE_FRAME 120


#define DISPLAY 1

#define CALC_TIME 1

#define USE_MAP 0



//#define MAX_DIST DBL_MAX

#define DISPLAY_OPTICAL_FLOW 1

#define PAUSE_TIME (10)

#endif //MOTIF_CONFIG_H


==> images/03_DistanceFunctions/UD2/config.h <==
#ifndef MOTIF_CONFIG_H
#define MOTIF_CONFIG_H

typedef struct _MotifConfig
{
   unsigned int plsaNumIter;
   unsigned int noTopics;
   unsigned int maxMotLen;
   unsigned int emThreshold;
   unsigned int maxGibbsSamlpleIter;
   float slowMotionThreshold;
   float alpha;
   float gamma;
   float z;
   float eta_w;
   float delta;
}MotifConfig;
extern MotifConfig gMotifConfigData;

//Start: Configuration Parameters
#define SLOW_MOTION_THRESHOLD (gMotifConfigData.slowMotionThreshold) //0.3
#define NO_OF_PLSA_EM_ITERATION (gMotifConfigData.plsaNumIter) //100
#define NO_OF_TOPICS (gMotifConfigData.noTopics)// 20
#define MAX_MOTIF_LENGTH (gMotifConfigData.maxMotLen)//12
//End

//Start:PLSA config
#define EM_THRESHOLD (gMotifConfigData.emThreshold)//2000
//end:PLSA config


// Parameters to be used during Gibbs Sampling
#define ALPHA_OCC (gMotifConfigData.alpha)//0.06//.01 for Occurrence
#define GAMMA_MOTIF (gMotifConfigData.gamma)//0.01 //5.0 For Motif

#define Z (gMotifConfigData.z)//0.66
//LAMDA = -ln(1 - Z)/L
#define LAMDA (-log(1 - Z)/MAX_MOTIF_LENGTH)//0.09//
#define ETA_W (gMotifConfigData.eta_w)//50
#define MAX_GIBBS_SAMPLING_ITR (gMotifConfigData.maxGibbsSamlpleIter)//100

#define DELTA (gMotifConfigData.delta)//100


//end of Parameters to be used in Gibbs Sampling

#define OVERLAP 0

#define CONFIGRD_FPS 15

#define CONFIGRD_NO_OF_SEG 50

#define DISP_PIX_COUNT 0

#define INVALID_IDX 0xFFFFFFFF

#define USE_MOG2 0

#define GIBBS_SAMPLING_NO 1

#define LATE_DISPLAY 1

#define LIFELESS_LABELS_DURATION 0


#define RANDOM_SAMPLING 1

#define WITH_BG_ORDER 1

#define BG_LAST_SAMPLING 1

#define BG_FIRST_SAMPLING 0


#define SPIRAL_SAMPLING 0
#define SPIRAL_OUT_SAMPLING 0


#define SET_INIT_CLUSTER 0

#define CLUSTER_JUMP_DIST 10

#define DISP_CLUSTERING_PROCESS 0

#define THRESHOLD_FACTOR 0.4//0.5//virat1

#define MAX_DIR 10

#define MAX_MAG 11

#define MAX_NUM_CLUSTERS 1000

#define SIGMA_HARDCODE 0

// Only one of these should be enabled
#define UD 0
#define UD_SQUARE 1
#define UD_CUBE 0
#define UD_GAUSSIAN 0
#define MD 0
#define MD_SQUARE 0
#define MD_GAUSSIAN 0
#define MD_MOGSID 0
#define UD_MOGSID 0


#define SIGMA 0

#define NO_BASE_FEAT 2
#define NO_OF_FEATURES 2

#define TOT_FEATURES (NO_BASE_FEAT + NO_OF_FEATURES)


#define WITH_OPTFLOW 1
#define WITH_MAG 0
#define WITH_DIR 1


//#define DELTA_EXPONENT (-(4 - log(1))) //MD

//#define DELTA_EXPONENT (-(4*4 - log(1200))) //MD square

//#define DELTA_EXPONENT (-(43 - log(1400))) //UD-virat_02 50-1350

#define DELTA_EXPONENT (-(43*43 - log(1400))) //UD Square

//#define DELTA_EXPONENT (-(43*43*43 - log(1400))) //UD cube



//#define DELTA_EXPONENT (-(35)) //UD-virat_02 50-1350

//#define DELTA_EXPONENT (-(25))//VIRAT-PED



#define ALPHA (exp(DELTA_EXPONENT))

//#define DELTA_EXPONENT (-(47*47 - log(1200))) //UD Square

#define BETA (47) //MOGSID square


//#define DELTA_EXPONENT (-1000)

#define MIN_PROB_EXP (-DBL_MAX)

#define DBG_PRINT 1

#define NO_OF_SKIP_FRAMES 1

#define LABEL_TO_TRACE 0


#define LABEL_TO_TRACE_1 3
#define LABEL_TO_TRACE_2 26
#define LABEL_TO_TRACE_3 130
#define LABEL_TO_TRACE_4 160
#define LABEL_TO_TRACE_5 177
#define LABEL_TO_TRACE_6 212
#define LABEL_TO_TRACE_7 249
#define LABEL_TO_TRACE_8 276
#define LABEL_TO_TRACE_9 291
#define LABEL_TO_TRACE_10 418
#define LABEL_TO_TRACE_11 469










#define REUSE_CLUSTERS 0

#define PAUSE_FRAME 120


#define DISPLAY 1

#define CALC_TIME 1

#define USE_MAP 0



//#define MAX_DIST DBL_MAX

#define DISPLAY_OPTICAL_FLOW 1

#define PAUSE_TIME (10)

#endif //MOTIF_CONFIG_H


==> images/03_DistanceFunctions/UD3/config.h <==
#ifndef MOTIF_CONFIG_H
#define MOTIF_CONFIG_H

typedef struct _MotifConfig
{
   unsigned int plsaNumIter;
   unsigned int noTopics;
   unsigned int maxMotLen;
   unsigned int emThreshold;
   unsigned int maxGibbsSamlpleIter;
   float slowMotionThreshold;
   float alpha;
   float gamma;
   float z;
   float eta_w;
   float delta;
}MotifConfig;
extern MotifConfig gMotifConfigData;

//Start: Configuration Parameters
#define SLOW_MOTION_THRESHOLD (gMotifConfigData.slowMotionThreshold) //0.3
#define NO_OF_PLSA_EM_ITERATION (gMotifConfigData.plsaNumIter) //100
#define NO_OF_TOPICS (gMotifConfigData.noTopics)// 20
#define MAX_MOTIF_LENGTH (gMotifConfigData.maxMotLen)//12
//End

//Start:PLSA config
#define EM_THRESHOLD (gMotifConfigData.emThreshold)//2000
//end:PLSA config


// Parameters to be used during Gibbs Sampling
#define ALPHA_OCC (gMotifConfigData.alpha)//0.06//.01 for Occurrence
#define GAMMA_MOTIF (gMotifConfigData.gamma)//0.01 //5.0 For Motif

#define Z (gMotifConfigData.z)//0.66
//LAMDA = -ln(1 - Z)/L
#define LAMDA (-log(1 - Z)/MAX_MOTIF_LENGTH)//0.09//
#define ETA_W (gMotifConfigData.eta_w)//50
#define MAX_GIBBS_SAMPLING_ITR (gMotifConfigData.maxGibbsSamlpleIter)//100

#define DELTA (gMotifConfigData.delta)//100


//end of Parameters to be used in Gibbs Sampling

#define OVERLAP 0

#define CONFIGRD_FPS 15

#define CONFIGRD_NO_OF_SEG 50

#define DISP_PIX_COUNT 0

#define INVALID_IDX 0xFFFFFFFF

#define USE_MOG2 0

#define GIBBS_SAMPLING_NO 1

#define LATE_DISPLAY 1

#define LIFELESS_LABELS_DURATION 0


#define RANDOM_SAMPLING 1

#define WITH_BG_ORDER 1

#define BG_LAST_SAMPLING 1

#define BG_FIRST_SAMPLING 0


#define SPIRAL_SAMPLING 0
#define SPIRAL_OUT_SAMPLING 0


#define SET_INIT_CLUSTER 0

#define CLUSTER_JUMP_DIST 10

#define DISP_CLUSTERING_PROCESS 0

#define THRESHOLD_FACTOR 0.4//0.5//virat1

#define MAX_DIR 10

#define MAX_MAG 11

#define MAX_NUM_CLUSTERS 1000

#define SIGMA_HARDCODE 0

// Only one of these should be enabled
#define UD 0
#define UD_SQUARE 0
#define UD_CUBE 1
#define UD_GAUSSIAN 0
#define MD 0
#define MD_SQUARE 0
#define MD_GAUSSIAN 0
#define MD_MOGSID 0
#define UD_MOGSID 0


#define SIGMA 0

#define NO_BASE_FEAT 2
#define NO_OF_FEATURES 2

#define TOT_FEATURES (NO_BASE_FEAT + NO_OF_FEATURES)


#define WITH_OPTFLOW 1
#define WITH_MAG 0
#define WITH_DIR 1


//#define DELTA_EXPONENT (-(4 - log(1))) //MD

//#define DELTA_EXPONENT (-(4*4 - log(1200))) //MD square

//#define DELTA_EXPONENT (-(43 - log(1400))) //UD-virat_02 50-1350

//#define DELTA_EXPONENT (-(43*43 - log(1400))) //UD Square

#define DELTA_EXPONENT (-(43*43*43 - log(1400))) //UD cube



//#define DELTA_EXPONENT (-(35)) //UD-virat_02 50-1350

//#define DELTA_EXPONENT (-(25))//VIRAT-PED



#define ALPHA (exp(DELTA_EXPONENT))

//#define DELTA_EXPONENT (-(47*47 - log(1200))) //UD Square

#define BETA (47) //MOGSID square


//#define DELTA_EXPONENT (-1000)

#define MIN_PROB_EXP (-DBL_MAX)

#define DBG_PRINT 1

#define NO_OF_SKIP_FRAMES 1

#define LABEL_TO_TRACE 0


#define LABEL_TO_TRACE_1 3
#define LABEL_TO_TRACE_2 26
#define LABEL_TO_TRACE_3 130
#define LABEL_TO_TRACE_5 160
#define LABEL_TO_TRACE_6 177
#define LABEL_TO_TRACE_4 212
#define LABEL_TO_TRACE_7 249
#define LABEL_TO_TRACE_8 276
#define LABEL_TO_TRACE_9 291
#define LABEL_TO_TRACE_10 417
#define LABEL_TO_TRACE_11 468










#define REUSE_CLUSTERS 0

#define PAUSE_FRAME 120


#define DISPLAY 1

#define CALC_TIME 1

#define USE_MAP 0



//#define MAX_DIST DBL_MAX

#define DISPLAY_OPTICAL_FLOW 1

#define PAUSE_TIME (10)

#endif //MOTIF_CONFIG_H

